Generative Adversarial Networks for Model Order Reduction in Seismic Full-Waveform Inversion

I train a Generative Adversarial Network to produce realistic seismic wave speed models. I integrate the generator network into seismic Full-Waveform Inversion to reduce the number of model parameters and restrict the inverted models to only those that are plausible. Applying the method to a 2D section of the SEAM model, I demonstrate that it can produce more plausible results than conventional Full-Waveform Inversion.

==> anc/seismic_modelgen/Makefile <==
src_files=conventional_fwi.py extract_vel_model.sh gan_fwi.py generator.py \
	interpvel.py \
	Makefile make_fwi_figure.py make_gan_models_figure.py \
	make_seam_data.py make_training_models.py random_search.py \
	setup_seam.py train.py seismic_modelgen.tex seismic_modelgen.bib \
	README.txt requirements.txt
results_files=tmp/gan_models.eps tmp/fwi.eps
paper_files=tmp/seismic_modelgen.tex tmp/seismic_modelgen.bbl \
	$(results_files)
	
all: seismic_modelgen.pdf arxiv.tar

clean:
	rm -rf tmp seismic_modelgen.pdf arxiv.tar binary header

results_figures: $(results_files)

.PHONY: clean

tmp/arxiv: $(paper_files) tmp/src.tar
	rm -rf tmp/arxiv
	mkdir -p tmp/arxiv
	cp $(paper_files) tmp/arxiv
	mkdir tmp/arxiv/anc
	cp tmp/src.tar tmp/arxiv/anc

arxiv.tar: tmp/arxiv
	cd tmp/arxiv && tar -cf ../../arxiv.tar .

seismic_modelgen.pdf: tmp/arxiv
	rm -rf tmp/arxiv_tmp
	cp -r tmp/arxiv tmp/arxiv_tmp
	cd tmp/arxiv_tmp \
		&& latex seismic_modelgen \
		&& latex seismic_modelgen \
		&& latex seismic_modelgen \
		&& dvipdf seismic_modelgen.dvi \
		&& cp seismic_modelgen.pdf ../../

tmp/src.tar: $(src_files)
	mkdir -p tmp/seismic_modelgen
	cp $(src_files) tmp/seismic_modelgen
	cd tmp && tar -cf src.tar seismic_modelgen

tmp/seismic_modelgen.tex: seismic_modelgen.tex
	mkdir -p tmp
	cp seismic_modelgen.tex tmp

tmp/seismic_modelgen.bbl: tmp/seismic_modelgen.tex seismic_modelgen.bib \
	$(results_files)
	cp seismic_modelgen.bib tmp
	cd tmp && latex seismic_modelgen && bibtex seismic_modelgen

tmp/gan_models.eps: make_gan_models_figure.py tmp/models.npy \
	tmp/netG_epoch_7.pth 
	python make_gan_models_figure.py

tmp/fwi.eps: make_fwi_figure.py tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin \
	tmp/conventional_final_model.npy tmp/gan_init_model.npy \
	tmp/gan_final_model.npy
	python make_fwi_figure.py

tmp/conventional_final_model.npy: conventional_fwi.py tmp/seam_data.npy
	python conventional_fwi.py

tmp/gan_final_model.npy: gan_fwi.py tmp/seam_data.npy tmp/gan_init_vec.npy
	python gan_fwi.py --gpath=tmp/netG_epoch_7.pth \
		--init_vec_file=tmp/gan_init_vec.npy

tmp/gan_init_vec.npy tmp/gan_init_model.npy: random_search.py \
	tmp/seam_data.npy tmp/models_mean_std.npy tmp/netG_epoch_7.pth
	python random_search.py --gpath=tmp/netG_epoch_7.pth

tmp/netG_epoch_7.pth: train.py tmp/models.npy
	python train.py

tmp/models.npy tmp/models_mean_std.npy: make_training_models.py
	mkdir -p tmp
	python make_training_models.py

tmp/seam_data.npy: tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin \
	make_seam_data.py setup_seam.py
	python make_seam_data.py

tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin: \
	tmp/SEAM_I_2D_Model/SEAM_Vp_Elastic_N23900.sgy \
	extract_vel_model.sh interpvel.py
	./extract_vel_model.sh \
		tmp/SEAM_I_2D_Model/SEAM_Vp_Elastic_N23900.sgy

tmp/SEAM_I_2D_Model/SEAM_Vp_Elastic_N23900.sgy: tmp/SEAM_I_2D_Model.zip
	# -DD option prevents restoration of timestamps - these would interfere
	#  with Make's determination of changed files
	cd tmp && unzip -DD SEAM_I_2D_Model.zip

tmp/SEAM_I_2D_Model.zip:
	@echo "You need to download SEAM Elastic Earth Model Subset - 2D"
	@echo "(https://wiki.seg.org/wiki/Elastic_Earth_Model_Subset_%E2%80%93_2D) from"
	@echo "https://drive.google.com/file/d/0B2YKn_VsUkhNalJOWk9naV9MZXc/view?usp=sharing"
	@echo "You need to download the file manually, and place it into the"
	@echo "'tmp' subdirectory of this directory"
	mkdir -p tmp
	exit 1


==> anc/seismic_modelgen/README.txt <==
Generative Adversarial Networks for Model Reduction in Seismic Full-Waveform Inversion
by Alan Richardson

This archive contains the code necessary to reproduce the article, including
its figures.


In addition to the code in this archive, there are additional software
requirements:
    * Seismic Un*x. I used version 44R14.
    * PyTorch 0.4.0. See www.pytorch.org for installation instructions
    * Python packages listed in requirements.txt. These can be installed
      using "pip install -r requirements.txt"
    * LaTeX
    * Make and utilities such as wget, unzip, and a shell script interpreter
    * The SEAM 2D model: download it from
      https://drive.google.com/file/d/0B2YKn_VsUkhNalJOWk9naV9MZXc/view?usp=sharing
      and place it into a subdirectory of this directory called "tmp". It
      should be a zip file called SEAM_I_2D_Model.zip

I ran the GAN training on a K80 GPU. Running on
a CPU should be possible, but is likely to take a long time.


To recreate the article and this archive file, run this command:
make

To recreate only the figures (which includes creating the data that they
display), run this command:
make results_figures

By default, the GAN training will run on the CPU. To run it on a GPU, add
"--cuda" to the "python train.py" command in the Makefile


The code is intended for research and demonstration purposes. Clarity and
simplicity are therefore more important than computational performance. It
is thus unlikely to work well on a realistic dataset. It could potentially be
modified to be more suitable for this, however.


==> anc/seismic_modelgen/conventional_fwi.py <==
"""Regular FWI.
"""
import argparse
import numpy as np
import torch
import torch.optim as optim
from setup_seam import setup_seam
from smii.inversion.fwi import costjac
from smii.modeling.propagators.propagators import Scalar2D

def run_fwi(maxiter, lr, adam):
    """Run conventional FWI.
    """

    # Create initial model
    model_init = _create_desired_init_model()
    model = torch.Tensor(model_init)
    model.requires_grad = True

    # Load true model and metadata
    seam_model_path = 'tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin'
    seam = setup_seam(seam_model_path)
    model_true = seam['model_true']
    dx = seam['dx']
    dt = seam['dt']
    sources = seam['sources']
    receivers_x = seam['receivers_x']

    # Load data
    seam_data_path = 'tmp/seam_data.npy'
    data = np.load(seam_data_path)
    num_sources = len(sources)
    num_receivers = len(receivers_x)
    nt = sources[0]['amplitude'].shape[1]
    assert data.shape[0] == num_sources
    assert data.shape[1] == num_receivers
    assert data.shape[2] == nt

    # Create dataset
    dataset = []
    for i, source in enumerate(sources):
        receiver = {}
        receiver['amplitude'] = data[i]
        receiver['locations'] = receivers_x
        dataset.append((source, receiver))

    propagator = Scalar2D
    if adam:
        optimizer = optim.Adam([model], lr=lr)
    else:
        optimizer = optim.LBFGS([model], lr=lr)
    data_cost = []
    model_cost = []
    models = []

    def closure():
        # Produce numpy array
        x = model.data.numpy()
        models.append(x.copy())

        # Compute cost and gradient on model
        cost, grad = costjac(x.ravel(), dataset, dx, dt, propagator,
                             model_true.shape)
        data_cost.append(cost)
        model_cost.append(np.linalg.norm(model_true - x))

        # Update model using gradient
        optimizer.zero_grad()
        model.backward(torch.Tensor(grad.reshape(model.shape)))
        return cost

    for it in range(maxiter):
        optimizer.step(closure)
        if it % 1 == 0:
            print(it, data_cost[-1], model_cost[-1])
            np.save('tmp/conventional_model_{}.npy'.format(it),
                    model.data.numpy())

    x = model.data.numpy()
    models.append(x.copy())

    return x, data_cost, model_cost, models


def _create_desired_init_model():
    """Create an initial model that starts at 1490 m/s at the top (water speed)
    and increases by 0.5m/s for each meter in depth.
    """
    nz = 64
    nx = 64
    dx = 100
    v0 = 1490
    dvdz = 0.5
    model_init = np.arange(v0, v0+nz*dx*dvdz, dx*dvdz).astype(np.float32)
    model_init = np.tile(model_init.reshape([-1, 1]), [1, nx])

    return model_init


if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--niter', type=int, default=20,
                        help='number of iterations of optimizer')
    parser.add_argument('--lr', type=float, default=0.1,
                        help='learning rate of optimizer')
    parser.add_argument('--adam', action='store_true',
                        help='use Adam optimizer instead of LBFGS')
    opt = parser.parse_args()
    print(opt)
    final_model, _, _, _ = run_fwi(opt.niter, opt.lr, opt.adam)
    np.save('tmp/conventional_final_model.npy', final_model)


==> anc/seismic_modelgen/extract_vel_model.sh <==
#!/bin/bash
# Alan Richardson
# 2018/05/03
# Extract section from 2D SEAM Vp model and interpolate it to a different grid
#
# Usage: ./extract_vel_model.sh <path to SEAM Vp model>

original_fullpath="${1}"
output_dir='tmp/'

# Convert to SU
mkdir -p ${output_dir}
original_segy=`basename ${original_fullpath}`
original_su=${output_dir}${original_segy%sgy}su
segyread tape=${original_fullpath} | segyclean > ${original_su}

# Chop full velocity model down to size will use
x1=481 # left x cell
x2=800 # right x cell
n1=$((${x2}-${x1}+1))
z1=11
z2=650
n2=$((${z2}-${z1}+1)) # number of output depth cells 
dx=20 # x cell spacing
dz=10 # z cell spacing
filechop=${original_su%.su}_chop.su
suwind itmin=${z1} itmax=${z2} < ${original_su} | \
  suwind min=${x1} max=${x2} > ${filechop}

# Interpolate to coarser grid
filebinary=${filechop%su}bin
sustrip < ${filechop} > ${filebinary}
fileinterp=${filebinary%.bin}_interp.bin
dxold=$dx
dzold=$dz
n1old=$n1
n2old=$n2
dxnew=100
dznew=100
n1new=$(((${n1old}-1)*${dxold}/${dxnew}+1))
n2new=$(((${n2old}-1)*${dzold}/${dznew}+1))
python interpvel.py ${filebinary} ${fileinterp} ${n1old} ${n2old} ${dxold} ${dzold} ${dxnew} ${dznew}
echo $n1new $n2new


==> anc/seismic_modelgen/gan_fwi.py <==
"""Proposed method FWI using generator network from GAN.
"""
import argparse
import numpy as np
import torch
import torch.optim as optim
from smii.inversion.fwi import costjac
from smii.modeling.propagators.propagators import Scalar2D
from setup_seam import setup_seam
from generator import Generator

def run_gan_fwi(lr, maxiter, gpath, init_vec_file, adam):
    """Run the proposed FWI method.
    """

    # Load vec for initial model
    if init_vec_file is None:
        vec = torch.randn([1, 100, 1, 1])
    else:
        vec = np.load(init_vec_file)
        vec = torch.Tensor(vec)
    vec.requires_grad = True

    # Load true model and metadata
    seam_model_path = 'tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin'
    seam = setup_seam(seam_model_path)
    model_true = seam['model_true']
    dx = seam['dx']
    dt = seam['dt']
    sources = seam['sources']
    receivers_x = seam['receivers_x']

    # Load data
    seam_data_path = 'tmp/seam_data.npy'
    data = np.load(seam_data_path)
    num_sources = len(sources)
    num_receivers = len(receivers_x)
    nt = sources[0]['amplitude'].shape[1]
    assert data.shape[0] == num_sources
    assert data.shape[1] == num_receivers
    assert data.shape[2] == nt

    # Create dataset
    dataset = []
    for i, source in enumerate(sources):
        receiver = {}
        receiver['amplitude'] = data[i]
        receiver['locations'] = receivers_x
        dataset.append((source, receiver))

    propagator = Scalar2D
    netG = Generator(cuda=False, gpath=gpath)
    if adam:
        optimizer = optim.Adam([vec], lr=lr)
    else:
        optimizer = optim.LBFGS([vec], lr=lr)
    data_cost = []
    model_cost = []
    vecs = []
    models = []
    mean_std = np.load('tmp/models_mean_std.npy')
    model_mean = mean_std[0]
    model_std = mean_std[1]

    def _unnormalize_model(in_model):
        """Convert from output of generator to seismic wave speeds.
        """
        out_model = in_model * (2 * model_std) + model_mean
        out_model = out_model[0, 0]
        return out_model

    def _normalize_grad(in_grad):
        """Apply effect of _unnormalize_model to gradient for backpropagation.
        """
        out_grad = in_grad * (2 * model_std)
        return out_grad

    def closure():
        # Produce model from vec
        x0 = netG(vec)
        x = _unnormalize_model(x0.data.numpy())
        vecs.append(vec.data.numpy().copy())
        models.append(x.copy())

        # Compute cost and gradient on model
        cost, grad = costjac(x.ravel(), dataset, dx, dt, propagator,
                             model_true.shape)
        data_cost.append(cost)
        model_cost.append(np.linalg.norm(model_true - x))

        # Update vec using gradient
        grad = _normalize_grad(grad)
        optimizer.zero_grad()
        x0.backward(torch.Tensor(grad.reshape(x0.shape)))
        return cost

    for it in range(maxiter):
        optimizer.step(closure)
        if it % 1 == 0:
            print(it, data_cost[-1], model_cost[-1])
            np.save('tmp/gan_vec_{}.npy'.format(it), vec.data.numpy().copy())
            np.save('tmp/gan_model_{}.npy'.format(it),
                    _unnormalize_model(netG(vec).data.numpy()))

    x = _unnormalize_model(netG(vec).data.numpy())
    vecs.append(vec.data.numpy().copy())
    models.append(x.copy())

    return vec, x, data_cost, model_cost, vecs, models

if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--niter', type=int, default=5,
                        help='number of iterations of optimizer')
    parser.add_argument('--lr', type=float, default=1.0,
                        help='learning rate of optimizer')
    parser.add_argument('--adam', action='store_true',
                        help='use Adam optimizer instead of LBFGS')
    parser.add_argument('--gpath', type=str, default=None,
                        help='path to saved generator weights to use')
    parser.add_argument('--init_vec_file', type=str, default=None,
                        help='path to initial model latent vector to use')
    opt = parser.parse_args()
    print(opt)
    _, final_model, _, _, _, _ = \
            run_gan_fwi(opt.lr, opt.niter, opt.gpath,
                        opt.init_vec_file, opt.adam)
    np.save('tmp/gan_final_model.npy', final_model)


==> anc/seismic_modelgen/generator.py <==
"""This is a copy of the generator network found in train.py, but with a
few modifications to make it easier to use after it has been trained.
"""
import torch
import torch.nn as nn

class Generator(nn.Module):
    def __init__(self, gpath, cuda=True):
        super(Generator, self).__init__()
        nz = 100
        ngf = 64
        nc = 1
        self.main = nn.Sequential(
            # input is Z, going into a convolution
            nn.ConvTranspose2d(     nz, ngf * 8, 4, 1, 0, bias=False),
            nn.BatchNorm2d(ngf * 8),
            nn.ReLU(True),
            # state size. (ngf*8) x 4 x 4
            nn.ConvTranspose2d(ngf * 8, ngf * 4, 4, 2, 1, bias=False),
            nn.BatchNorm2d(ngf * 4),
            nn.ReLU(True),
            # state size. (ngf*4) x 8 x 8
            nn.ConvTranspose2d(ngf * 4, ngf * 2, 4, 2, 1, bias=False),
            nn.BatchNorm2d(ngf * 2),
            nn.ReLU(True),
            # state size. (ngf*2) x 16 x 16
            nn.ConvTranspose2d(ngf * 2,     ngf, 4, 2, 1, bias=False),
            nn.BatchNorm2d(ngf),
            nn.ReLU(True),
            # state size. (ngf) x 32 x 32
            nn.ConvTranspose2d(    ngf,      nc, 4, 2, 1, bias=False),
            nn.Tanh()
            # state size. (nc) x 64 x 64
        )
        if cuda:
            self.load_state_dict(torch.load(gpath))
        else:
            self.load_state_dict(torch.load(gpath,
                                            map_location=lambda storage,
                                            loc: storage))

    def forward(self, input):
        output = self.main(input)
        return output


==> anc/seismic_modelgen/interpvel.py <==
from sys import argv
import numpy as np
from scipy import interpolate

def interpvel():
    """Interpolate the SEAM model onto a coarse grid with and write the result
    to a file.

    Command-line arguments:
        1. Path to input SEAM model
        2. Path to output interpolated model
        3. Number of x cells in input model
        4. Number of depth cells in input model
        5. X cell spacing in input model
        6. Depth cell spacing in input model
        7. X cell spacing in interpolated model
        8. Depth cell spacing in interpolated model
    """
    filebinary = argv[1]
    fileinterp = argv[2]
    n1old = int(argv[3])
    n2old = int(argv[4])
    d1old = float(argv[5])
    d2old = float(argv[6])
    d1new = float(argv[7])
    d2new = float(argv[8])

    print(filebinary, fileinterp, n1old, n2old, d1old, d2old, d1new, d2new)

    # Load data
    array = np.fromfile(filebinary, dtype=np.float32).reshape([n1old, n2old])
    print('n1old', n1old, 'n2', n2old)

    # Interpolate
    xold = np.arange(0, n1old*d1old, d1old)
    zold = np.arange(0, n2old*d2old, d2old)
    print('z', zold.shape, 'x', xold.shape, 'a', array.shape)
    f = interpolate.interp2d(zold, xold, array, kind='quintic')

    xnew = np.arange(0, n1old*d1old, d1new)
    znew = np.arange(0, n2old*d2old, d2new)

    print(znew.shape, xnew.shape)

    new_array = f(znew, xnew).astype(np.float32)
    print(new_array.shape)

    new_array.tofile(fileinterp)

if __name__ == '__main__':
    interpvel()


==> anc/seismic_modelgen/make_fwi_figure.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
from matplotlib import gridspec
import matplotlib.pyplot as plt

def make_fwi_figure():
    """Plot FWI input and output models.
    """

    _make_plots()


def _make_plots():
    """Create plots of the true, final conventional, initial GAN, and final
    GAN FWI models.
    """

    # Load models
    nx = 64
    nz = 64
    dx = 100
    seam_model_path = 'tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin'
    model_true = (np.fromfile(seam_model_path, dtype=np.float32)
                  .reshape([nx, nz]).T)
    conventional_final_model = np.load('tmp/conventional_final_model.npy')
    gan_init_model = np.load('tmp/gan_init_model.npy')
    gan_final_model = np.load('tmp/gan_final_model.npy')

    # Plot models
    fig = plt.figure(figsize=(5.4, 4.85))
    plt.style.use('grayscale')
    plt.rc({'font.size': 8})
    extent = [0, model_true.shape[1]*dx/1e3, model_true.shape[0]*dx/1e3, 0]
    aspect = 'equal'
    vmin = 1490/1e3
    vmax = 4480/1e3
    gs1 = gridspec.GridSpec(3, 2, width_ratios=[1, 1],
                            height_ratios=[1, 1, 0.075])
    ax = []
    ax.append(plt.subplot(gs1[0]))
    ax.append(plt.subplot(gs1[1]))
    ax.append(plt.subplot(gs1[2]))
    ax.append(plt.subplot(gs1[3]))
    im = ax[0].imshow(model_true/1e3, extent=extent, aspect=aspect,
                      vmin=vmin, vmax=vmax)
    ax[0].set_title('True')
    ax[0].set_ylabel('Depth (km)')
    plt.setp(ax[0].get_xticklabels(), visible=False)
    ax[1].imshow(conventional_final_model/1e3, extent=extent, aspect=aspect,
                 vmin=vmin, vmax=vmax)
    ax[1].set_title('Final conventional FWI')
    plt.setp(ax[1].get_xticklabels(), visible=False)
    plt.setp(ax[1].get_yticklabels(), visible=False)
    ax[2].imshow(gan_init_model/1e3, extent=extent, aspect=aspect,
                 vmin=vmin, vmax=vmax)
    ax[2].set_title('Initial GAN FWI')
    ax[2].set_xlabel('x (km)')
    ax[2].set_ylabel('Depth (km)')
    ax[3].imshow(gan_final_model/1e3, extent=extent, aspect=aspect,
                 vmin=vmin, vmax=vmax)
    ax[3].set_title('Final GAN FWI')
    plt.setp(ax[3].get_yticklabels(), visible=False)
    ax[3].set_xlabel('x (km)')
    cax = plt.subplot(gs1[-2:])
    cbar = plt.colorbar(im, cax=cax, orientation='horizontal')
    cbar.set_label('Wave speed (km/s)')
    plt.tight_layout(pad=0.1, h_pad=0.6, w_pad=0.5, rect=[0, 0, 1, 0.98])
    plt.savefig('tmp/fwi.eps')


if __name__ == '__main__':
    make_fwi_figure()


==> anc/seismic_modelgen/make_gan_models_figure.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
from matplotlib import gridspec
import matplotlib.pyplot as plt
import torch
from generator import Generator

def make_gan_models_figure():
    """Plot input models and generated models.
    """
    np.random.seed(1)
    torch.manual_seed(1)
    num_models_to_plot = 7

    in_models, gan_models = _make_figure_data(num_models_to_plot)

    _save_figure_data(in_models, gan_models)

    _make_plots(in_models, gan_models)


def _make_figure_data(num_models_to_plot):
    """Return a random selection of input models and generated models.

    Arguments:
        num_plots: Int specifying number of models of each to return

    Returns:
        in_models: [num_models_to_plot, 64, 64] array of training models
        gan_models: [num_models_to_plot, 64, 64] array of generated models
    """
    # Load a random selection of input models
    models = np.load('tmp/models.npy')
    idxs = np.random.choice(len(models), size=num_models_to_plot,
                            replace=False)
    in_models = models[idxs, 0, :, :]

    # Generate a selection of random inputs and generate models
    models_mean_std = np.load('tmp/models_mean_std.npy')
    models_mean = models_mean_std[0]
    models_std = models_mean_std[1]
    netG = Generator(gpath='tmp/netG_epoch_7.pth', cuda=False)
    noise = torch.randn(num_models_to_plot, 100, 1, 1)
    gan_models = netG(noise)[:, 0, :, :].data.numpy()
    gan_models = gan_models * 2 * models_std + models_mean

    return in_models, gan_models


def _save_figure_data(in_models, gan_models):
    """Save the data that is needed to generate the plots.
    """
    np.save('tmp/gan_models_in_models', in_models)
    np.save('tmp/gan_models_gan_models', gan_models)


def _make_plots(in_models, gan_models):
    """Create a single figure with the input (training) models on the top
    row and generated models on the bottom row, followed by a color bar.
    """
    fig = plt.figure(figsize=(5.4, 2.75))
    plt.style.use('grayscale')
    plt.rc({'font.size': 8})
    extent = [0, 6.4, 6.4, 0]
    aspect = 'equal'
    vmin = 1450/1e3
    vmax = 5000/1e3
    num_models_to_plot = len(in_models)
    gs1 = gridspec.GridSpec(3, num_models_to_plot,
                            width_ratios=[1]*num_models_to_plot,
                            height_ratios=[1, 1, 0.075])
    ax = []
    for gs in gs1:
        ax.append(plt.subplot(gs))
        ax[-1].get_xaxis().set_visible(False)
        ax[-1].get_yaxis().set_visible(False)

    for i, model in enumerate(in_models):
        im = ax[i].imshow(model/1e3, extent=extent, aspect=aspect,
                      vmin=vmin, vmax=vmax)

    for i, model in enumerate(gan_models):
        j = num_models_to_plot + i
        im = ax[j].imshow(model/1e3, extent=extent, aspect=aspect,
                      vmin=vmin, vmax=vmax)

    center_idx = int(num_models_to_plot/2)
    ax[center_idx].set_title('Training models')
    ax[num_models_to_plot+center_idx].set_title('Generated models')
    cax = plt.subplot(gs1[-num_models_to_plot:])
    cbar = plt.colorbar(im, cax=cax, orientation='horizontal')
    cbar.set_label('Wave speed (km/s)')
    plt.tight_layout(pad=0.1, h_pad=0.0, w_pad=-3)
    plt.savefig('tmp/gan_models.eps')


if __name__ == '__main__':
    make_gan_models_figure()


==> anc/seismic_modelgen/make_seam_data.py <==
import sys
import numpy as np
from setup_seam import setup_seam
from smii.modeling.forward_model import forward_model
from smii.modeling.propagators.propagators import Scalar2D

def make_seam_data():
    """Generate synthetic data from the chosen section of the SEAM model."""
    seam_model_path = 'tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin'
    seam = setup_seam(seam_model_path)
    model_true = seam['model_true']
    dx = seam['dx']
    dt = seam['dt']
    sources = seam['sources']
    receivers_x = seam['receivers_x']

    num_sources = len(sources)
    num_receivers = len(receivers_x)
    nt = sources[0]['amplitude'].shape[1]

    receivers = np.zeros([num_sources, num_receivers, nt], np.float32)
    for i, source in enumerate(sources):
        propagator = Scalar2D(model_true, dx, dt, source, pml_width=30)
        rec, _ = forward_model(propagator, receivers_x)
        receivers[i] = rec.receivers

    np.save('tmp/seam_data', receivers)

if __name__ == '__main__':
    make_seam_data()


==> anc/seismic_modelgen/make_training_models.py <==
import argparse
import numpy as np
import skimage.draw
from scipy.interpolate import splprep, splev

def make_salt():
    """Make distorted circles filled with 1.
    """

    nx = 64
    npts = np.random.randint(5, 20)
    pts = np.zeros([npts, 2])
    for i in range(npts):
        ang = i * 2*np.pi / npts
        pts[i] = [np.cos(ang), np.sin(ang)] + np.random.rand(2)
    tck, u = splprep(pts.T, u=None, s=0.0, per=1) 
    u_new = np.linspace(u.min(), u.max(), 1000)
    x_new, y_new = splev(u_new, tck, der=0)
    
    img = np.zeros((nx, nx), dtype=np.uint8)
    z_new_scale = ((x_new + 1)/3*nx+nx*np.random.rand()).astype(np.int)
    x_new_scale = ((y_new + 1)/3*nx+nx*(np.random.rand()*2-1)).astype(np.int)
    
    # fill interior
    rr, cc = skimage.draw.polygon(z_new_scale, x_new_scale, shape=(nx, nx))
    img[rr, cc] = 1
    
    return img


def make_sediment():
    """Make distorted layers of constant wave speed.
    """

    nx = 64
    dz = 6400/64
    dvdz = 0.4
    v0 = 1500
    init_slope_amp = 0.2
    slope_change_amp = 0.005
    init_layer_thickness = 2
    dvdz_change_amp = 0.05
    A = np.ones([1, nx, nx], np.float32) \
                * (1500 + (np.random.random() * 2 - 1) * 20)

    init_sea_thickness = 10 + np.random.randint(40)
    layers_coords = [np.zeros(nx, np.float32)]
    while layers_coords[-1][0].astype(int) < nx:
        layers_coords.append(np.zeros(nx, np.float32))
        if len(layers_coords) == 1: # first layer - need to use sea thickness
            thickness = init_sea_thickness
        else:
            thickness = np.random.randint(1, init_layer_thickness)
        layers_coords[-1][0] = layers_coords[-2][0] + thickness

        slope = (np.random.random() * 2 - 1) * init_slope_amp * \
                np.tanh(np.pi * layers_coords[-1][0] \
                / (2 * init_sea_thickness))
        for ix in range(1, nx):
            slope = slope + np.random.normal(0, 0.0001) \
                * np.tanh(np.pi * layers_coords[-1][0] \
                / (2 * init_sea_thickness))
            thickness = np.clip(thickness + slope, 0, None)
            layers_coords[-1][ix] = layers_coords[-2][ix] + np.round(thickness)

    for layer_idx in range(1, len(layers_coords)):
        layer_depth = layers_coords[layer_idx][0] * dz - init_sea_thickness
        vel = v0 + layer_depth \
                * (dvdz + np.abs(np.random.normal(0, dvdz_change_amp)))
        for ix in range(nx):
            iz = layers_coords[layer_idx][ix].astype(np.int)
            if iz < nx:
                A[0, iz:, ix] = vel
                
    horiz_flip = np.random.choice([True, False])
    
    if horiz_flip:
        return A[:,:,::-1]
    return A


def merge_salt_sediment(salt, sediment):
    """Merge the salt body into the sedimentary layers.
    """
    saltvel = 4600 +  300 * (2 * np.random.rand(1) - 1)
    
    return sediment[0] * (1-salt) + saltvel * salt


def make_training_models(num_models):
    manualSeed = 1
    np.random.seed(manualSeed)

    models = np.zeros([num_models, 1, 64, 64], np.float32)
    for i in range(num_models):
        models[i] = merge_salt_sediment(make_salt(), make_sediment())

    np.save('tmp/models.npy', models)
    models_mean = models.mean()
    models_std = models.std()
    np.save('tmp/models_mean_std.npy', np.array([models_mean, models_std]))


if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--num_models', type=int, default=2<<16,
                        help='number of models to make')
    opt = parser.parse_args()
    print(opt)
    make_training_models(opt.num_models)


==> anc/seismic_modelgen/random_search.py <==
"""Find an initial model using a random search.
"""
import argparse
import numpy as np
import torch
from smii.inversion.fwi import costjac
from smii.modeling.propagators.propagators import Scalar2D
from setup_seam import setup_seam
from generator import Generator

def run_random_search(maxiter, gpath, numsupershots):

    manualSeed = 1
    torch.manual_seed(manualSeed)

    # Load true model and metadata
    seam_model_path = 'tmp/SEAM_Vp_Elastic_N23900_chop_interp.bin'
    seam = setup_seam(seam_model_path)
    model_true = seam['model_true']
    dx = seam['dx']
    dt = seam['dt']
    sources = seam['sources']
    receivers_x = seam['receivers_x']

    # Load data
    seam_data_path = 'tmp/seam_data.npy'
    data = np.load(seam_data_path)
    num_sources = len(sources)
    num_receivers = len(receivers_x)
    nt = sources[0]['amplitude'].shape[1]
    assert data.shape[0] == num_sources
    assert data.shape[1] == num_receivers
    assert data.shape[2] == nt

    # Create dataset
    dataset = []
    for i, source in enumerate(sources):
        receiver = {}
        receiver['amplitude'] = data[i]
        receiver['locations'] = receivers_x
        dataset.append((source, receiver))

    # Combine into supershots
    # (assumes all shots have same source amplitude and receiver locations)
    dataset_comb = []
    max_num_sources_in_supershot = int(np.ceil(len(dataset) / numsupershots))
    for supershotidx in range(numsupershots):
        startidx = int(supershotidx * max_num_sources_in_supershot)
        endidx = np.min([len(dataset), startidx + max_num_sources_in_supershot])
        num_sources_in_supershot = len(dataset[startidx:endidx])
        ss_source_amplitude = np.repeat(dataset[0][0]['amplitude'],
                                        num_sources_in_supershot,
                                        axis=0)
        ss_source_locations = []
        ss_receiver_amplitude = []
        ss_receiver_locations = dataset[0][1]['locations']
        for (source, receiver) in dataset[startidx:endidx]:
            # source locations                                                  
            ss_source_locations.append(source['locations'])
            # receiver amplitudes                                               
            ss_receiver_amplitude.append(receiver['amplitude'])
        ss_source_locations = np.vstack(ss_source_locations)
        ss_receiver_amplitude = np.sum(ss_receiver_amplitude, axis=0)
        dataset_comb.append(({'amplitude': ss_source_amplitude,
                              'locations': ss_source_locations},
                             {'amplitude': ss_receiver_amplitude,
                              'locations': ss_receiver_locations}))
    dataset = dataset_comb

    propagator = Scalar2D
    netG = Generator(cuda=False, gpath=gpath)
    data_cost = []
    model_cost = []
    vecs = []
    models = []
    mean_std = np.load('tmp/models_mean_std.npy')
    model_mean = mean_std[0]
    model_std = mean_std[1]

    def _unnormalize_model(in_model):
        """Convert from output of generator to seismic wave speeds.
        """
        out_model = in_model * (2 * model_std) + model_mean
        out_model = out_model[0, 0]
        return out_model

    for it in range(maxiter):
        vec = torch.randn([1, 100, 1, 1])
        # Produce model from vec
        x0 = netG(vec)
        x = _unnormalize_model(x0.data.numpy())
        vecs.append(vec.data.numpy().copy())
        models.append(x.copy())

        # Compute cost
        cost, _ = costjac(x.ravel(), dataset, dx, dt, propagator,
                          model_true.shape, compute_grad=False, scale_cost=True)
        data_cost.append(cost)
        model_cost.append(np.linalg.norm(model_true - x))

        print(it, data_cost[-1], model_cost[-1])

    return data_cost, model_cost, vecs, models

if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--niter', type=int, default=50,
                        help='number of iterations of random search')
    parser.add_argument('--gpath', type=str, default=None,
                        help='path to saved generator weights to use')
    parser.add_argument('--nsupershot', type=int, default=1,
                        help='number of super shots')
    opt = parser.parse_args()
    print(opt)
    data_cost, _, vecs, models = run_random_search(opt.niter, opt.gpath,
                                                   opt.nsupershot)
    best_data_idx = np.argmin(data_cost)
    np.save('tmp/gan_init_vec.npy', vecs[best_data_idx])
    np.save('tmp/gan_init_model.npy', models[best_data_idx])


==> anc/seismic_modelgen/requirements.txt <==
matplotlib==2.1.2
numpy==1.14.3
scipy==0.19.1
scikit-image==0.13.1
torch==0.4.0
torchvision==0.2.1
smii==0.0.1


==> anc/seismic_modelgen/seismic_modelgen.tex <==
\documentclass[12pt]{article}
\usepackage{graphicx}
\renewcommand{\topfraction}{0.9}
\renewcommand{\bottomfraction}{0.8}
\renewcommand{\floatpagefraction}{.8}
\renewcommand{\textfraction}{0.07}
\title{Generative Adversarial Networks for Model Order Reduction in Seismic Full-Waveform Inversion}
\author{Alan Richardson (Ausar Geophysical)}
\begin{document}
\maketitle
\begin{abstract}
I train a Generative Adversarial Network to produce realistic seismic wave speed models. I integrate the generator network into seismic Full-Waveform Inversion to reduce the number of model parameters and restrict the inverted models to only those that are plausible. Applying the method to a 2D section of the SEAM Phase I model, I demonstrate that it can produce more plausible results than conventional Full-Waveform Inversion.
\end{abstract}
\section{Introduction}

The concept of a Generative Adversarial Network (GAN) was recently proposed as a method for producing new samples that appear similar to those in a given dataset \cite{goodfellow2014generative}. It consists of two neural networks: a generator that attempts to transform an input latent vector into a realistic sample, and a discriminator that attempts to identify fake examples. When trained using seismic velocity models, the generator learns to produce plausible velocity models from latent vectors. As the dimension of the latent vector space is smaller than that of the model space, this can be considered to be a form of model order reduction. As the generator is differentiable, gradients may be backpropagated through it, allowing the latent vector to be optimized.

My hypothesis is that a GAN trained to produce realistic wave speed models, from latent vectors with fewer parameters than the full models, can be used to reduce the number of parameters to be inverted in seismic Full-Waveform Inversion (FWI). Fewer parameters should make the method less prone to overfitting, as this reduces the flexibility of the model, constraining it to be realistic. Using a GAN in this way could therefore be thought of as a form of regularization. A regularizer that favors plausible features, such as deformed layers of constant velocity and salt bodies, is difficult to express mathematically, but the GAN constructs one automatically. Reducing the number of model parameters should also make using stochastic optimization to find an initial model more computationally feasible.

\section{Materials and Methods}

The proposed method consists of two components: a GAN that generates realistic seismic velocity models, and a modified FWI implementation that incorporates the GAN.

\subsection{Generative Adversarial Network}
To evaluate the method, I test it on a small 2D model, so a GAN generator that produces 2D samples is needed. The DCGAN \cite{radford2015unsupervised} network structure has been shown to be successful for producing realistic 2D images. This consists of a latent vector with 100 elements, and five convolutional layers in both the generator and discriminator (convolution transpose for the generator). I use it with only one modification: I add a term to the cost function of the generator that penalizes wave speeds outside the range 1450 -- 5000 m/s. In my implementation, this cost is equal to the magnitude of the deviation from this range.

Training the GAN requires many velocity model samples. To produce these, I use a simple code to generate models with $64 \times 64$ cells that consist of sedimentary layers and salt bodies. The sedimentary layers are constant-velocity layers, with the velocity generally increasing with depth, that are randomly distorted. To produce the salt body that is added to each model, I randomly distort a circle, and fill it with a constant velocity of approximately 4600 m/s. I use $2^{17} = 131072$ of these models, and train for eight epochs with the Adam optimizer using a batch size of 64 and a learning rate of 0.0001.

\subsection{Full-Waveform Inversion}
In conventional FWI, the residual between the true data and data produced by forward propagating waves through a model, is backpropagated through the model to calculate the gradient of the cost function with respect to the model parameters. This gradient is then used to update the model parameters. To incorporate the GAN, I modify this last step. Instead of updating the wave speed model directly, I further backpropagate the gradient through the GAN to update the latent vector that produced the model. The models considered by FWI are therefore limited to those that can be produced by the generator, ensuring that they are always plausible, and reducing the number of parameters to the dimension of the generator's latent vector space.

FWI requires an initial model from where it begins iteratively converging toward the true model. In the proposed method, the latent vector that produces this initial model must first be found. I use a random search to find the initial latent vector. To do this, I create random latent vectors and forward propagate through the resulting models to calculate the value of the FWI cost function associated with each. I scale the data residual by time to approximately compensate for spreading losses. To reduce computational cost, I sum all of the shots into a single shot with multiple sources. I use the vector with the lowest cost function value as the initial latent vector for gradient-based optimization.

\subsection{Method overview}
For clarity, the following describes the steps of the proposed method:
\begin{enumerate}
        \item Train the GAN using example seismic models
        \item Find the initial latent vector
        \begin{enumerate}
                \item Initialize the latent vector with random numbers
                \item Apply the generator to the vector to create a model
                \item Forward propagate sources through the model to calculate its FWI cost function value
                \item Iterate until stopping criterion, and use latent vector with lowest cost
        \end{enumerate}
        \item Iteratively optimize the latent vector
        \begin{enumerate}
                \item Apply the generator to the vector to create a model
                \item Perform one iteration of FWI to calculate the gradient of the cost function with respect to the model
                \item Backpropagate the gradient through the generator to update the latent vector
                \item Iterate until stopping criterion
        \end{enumerate}
\end{enumerate}

\subsection{SEAM dataset}
To test the ability of the method to perform seismic inversion, I use a model derived from the SEAM Phase I model~\cite{fehler2011seam}. I use a 2D section of the Vp model extracted from the 23900 m North line, covering from 9600 m to 16000 m in the horizontal direction and from 100 m to 6500 m in the depth direction. The extracted model is interpolated onto a grid with 100 m cell spacing (making it $64 \times 64$ cells). The dataset contains shots forward modeled on this model, using a 1 Hz Ricker wavelet as the source with a source spacing of 500 m and receiver spacing of 100 m along the top surface.

For conventional FWI, I use 20 LBFGS steps, each requiring that the cost and gradient of the entire dataset are calculated 20 times. With 13 shots, and the equivalent of two forward modeling steps to calculate the cost and gradient, this equates to $20 \times 20 \times 13 \times 2 = 10400$ forward shot modeling steps. I use a learning rate of 0.1 as, unlike the proposed method, large step sizes can lead to unrealistically high wave speeds that require the wave propagator to use a small time step size. I start from an initial model that increases by 0.5 m/s/m with depth from 1490 m/s at the surface.

For the proposed method, I use 50 vectors in the random search for an initial latent vector. I then run 5 LBFGS steps with a learning rate of 1 to optimize this result. The combination of these involves $50 + 5 * 20 * 13 * 2 = 2650$ forward shot modeling steps.


\section{Results}

I present results from the two stages of the method: training the GAN to produce realistic seismic models, and using the resulting generator during FWI to invert for a model.

The code to reproduce these results is included in the ancillary files accompanying this article.

\subsection{GAN training}
\begin{figure}
        \includegraphics{gan_models.eps}
        \caption{Example models from the GAN training dataset and produced by the generator after training. The generated models look similar to the training models.}
        \label{fig:gan_models}
\end{figure}
A random selection of models used to train the GAN, and output models produced by the generator network from random latent vectors, are shown in Figure \ref{fig:gan_models}. The generator appears to have learned to produce realistic seismic models, as the generated models are similar to the training models.

\subsection{FWI}
\begin{figure}
        \includegraphics{fwi.eps}
        \caption{The true model, conventional FWI result, initial GAN model, and optimized GAN model.}
        \label{fig:fwi}
\end{figure}
The results of conventional FWI and the proposed method are presented in Figure \ref{fig:fwi}. The conventional FWI result is quite smooth, as expected. It also contains only the top portion of the salt body, which then fades to the background model with depth. More of the salt may have been captured by using modifications such as those proposed by \cite{esser2018total}. The initial model for the proposed method, found after a random search, is already quite close to the true model. Iterative optimization improves the result further. The result looks plausible. However, compared to the true model, the shape of the salt body is not fully correct, and the lowest portion of it is missing. The structure of the sedimentary layers also appears to be less accurate than in the conventional result, but the wave speed is closer to the truth. One may argue that, with its sharp salt body edges, the proposed method favors precision over accuracy, but the result is closer to the true model than that found by conventional FWI, with RMS model errors of 510 m/s and 758 m/s respectively.

\section{Discussion}

\paragraph{GAN training and plausible models} The generator network learns to produce models similar to the input training models during GAN training. The plausibility of the generated models thus depends on that of the training models. I use simple synthetic models during training. It is likely that better results would have been obtained from the modified FWI proposal if more realistic models were used for training. In addition to only producing plausible models, another concern is whether the generator can produce all possible plausible models. GAN training is notoriously susceptible to problems such as collapsing to a state where the generator always produces the same output. Care (and luck) is therefore needed to ensure that GAN training is successful.

\paragraph{Computational cost} The proposed method has three differences from conventional FWI: the addition of a generator, a different method of finding an initial model, and the need to train the GAN. Forward modeling through the generator network to produce a model and backpropagating through it to update the latent vector are of negligible computational cost compared to wave propagation through the model. Adding the generator therefore does not noticeably increase the cost of FWI. In the results above, I find an initial latent vector using a random search. The computational cost of this depends on the number of random vectors that are evaluated, which I expect would need to be higher for more realistically sized models. Other initialization methods are available, as I discuss below. Using a GPU, training the GAN takes about the same amount of time as the FWI step for the results above. Once the generator is trained, however, it can be used for any dataset with the same model size. This is discussed further below.

\paragraph{Initial model} If a good initial model is available, such as one derived from tomography, then it may be used instead of finding one with a random search. A latent vector that approximately produces the chosen initial model must be found. This can be achieved by starting with a random latent vector and using the mean squared error between the model generated from this and the desired initial model to iteratively optimize the latent vector. An outline of this approach follows.
\begin{enumerate}
        \item Initialize the latent vector with random numbers
        \item Iteratively optimize the vector
        \begin{enumerate}
                \item Apply the generator to the vector to create a model
                \item Calculate the residual between the generated model and the desired initial model
                \item Backpropagate through the generator to update the latent vector
                \item Iterate until stopping criterion
        \end{enumerate}
\end{enumerate}

\paragraph{Generating different model sizes} In my implementation, the generator network produces a $64 \times 64$ array. This suggests that a new generator would need to be trained if another model size is desired. It is quite likely, however, that the models it produces would still look plausible even if they were stretched, for example to produce a $64 \times 128$ model. Stretching the outputs in this way would allow the same generator to be used for a variety of model sizes, as long as the model gradient is compressed back to $64 \times 64$ so that it can be backpropagated through the generator to update the latent vector during FWI. It may also be possible to stitch together multiple generated models to produce a larger model.

\paragraph{Local minima} Conventional FWI suffers from a problem with local minima, and so a good initial model is often required to ensure convergence to a satisfactory result. I expect the proposed method to be similarly dependent on a good initial model. It is even possible that this dependence may be stronger. I tried starting the proposed FWI method from a random initial latent vector, but it did not appear to converge toward the true model, for example. This problem may be mitigated by the reduced cost of randomly searching for an initial model.

\paragraph{Related work} The most closely related work appears to be \cite{mosser2018rapid}, in which the authors use GANs to transform a seismic image into a seismic wave speed model. As a wave speed model is needed to create a seismic image, this method may be applicable later in the processing workflow than my proposal. In another use of GANs for seismic applications, the authors of \cite{siahkoohiseismic} use one to replace missing seismic data. Although GANs are not used, \cite{lewis2017deep} has similarities as it uses deep neural networks during FWI, identifying areas likely to contain salt.

\section{Conclusion}
The hypothesis appears to be true. It is possible to train a GAN that generates plausible seismic models. This generator can be used in a random search to quickly find a good initial latent vector. Optimizing this vector, by combining conventional FWI with the generator, produces a realistic result that may be a good starting model for further refinement with conventional FWI.

\bibliography{seismic_modelgen}{}
\bibliographystyle{plain}
\end{document}


==> anc/seismic_modelgen/setup_seam.py <==
import numpy as np
from smii.modeling.wavelets.wavelets import ricker
from smii.modeling.propagators.propagators import Scalar2D

def setup_seam(seam_model_path):
    """Prepare the SEAM models and dataset metadata.

    Args:
        seam_model_path: The path to the file containing the true SEAM model

    Returns:
        A dictionary containing SEAM-related arrays and properties
    """
    nx = 64
    nz = 64
    model_true = (np.fromfile(seam_model_path, dtype=np.float32)
                  .reshape([nx, nz]).T)

    dx = 100
    dt = 0.005
    num_sources = 13
    dsrc = 5
    num_receivers = 64
    drec = 1
    nt = int(12 / dt) # 12 seconds
    sources = []
    for i in range(num_sources):
        source = {}
        source['amplitude'] = ricker(1, nt, dt, 1.0)[np.newaxis, :]
        source['locations'] = np.array([0, dsrc/2 + i*dsrc], np.int)
        sources.append(source)
    receivers_x = np.zeros([num_receivers, 2], np.int)
    receivers_x[:, 0] = 0
    receivers_x[:, 1] = np.arange(0, num_receivers*drec, drec)

    return {'model_true': model_true,
            'dx': dx,
            'dt': dt,
            'sources': sources,
            'receivers_x': receivers_x}


==> anc/seismic_modelgen/train.py <==
# Significant portions of this file are copied from the PyTorch DCGAN example
# https://github.com/pytorch/examples/tree/master/dcgan
import argparse
import random
import torch
import torch.nn as nn
import torch.nn.parallel
import torch.backends.cudnn as cudnn
import torch.optim as optim
import torch.utils.data
import torchvision.datasets as dset
import torchvision.transforms as transforms
import torchvision.utils as vutils
import numpy as np


def train(batchSize, imageSize, nz, ngf, ndf, niter,
          lr, beta1, cuda, ngpu, netGf, netDf, outf,
          manualSeed):
    """Train the GAN to produce realistic seismic models.
    """

    device = torch.device("cuda:0" if cuda else "cpu")
    ngpu = int(ngpu)
    nc = 1 # number of channels in model


    # Load training models

    models = np.load('tmp/models.npy')
    models_mean_std = np.load('tmp/models_mean_std.npy')
    models_mean = models_mean_std[0]
    models_std = models_mean_std[1]
    models = (models - models_mean) / (2 * models_std)
    models = torch.Tensor(models).to(device)


    # Create generator and discriminator networks

    # custom weights initialization called on netG and netD
    def weights_init(m):
        classname = m.__class__.__name__
        if classname.find('Conv') != -1:
            m.weight.data.normal_(0.0, 0.02)
        elif classname.find('BatchNorm') != -1:
            m.weight.data.normal_(1.0, 0.02)
            m.bias.data.fill_(0)


    class Generator(nn.Module):
        def __init__(self, ngpu):
            super(Generator, self).__init__()
            self.ngpu = ngpu
            self.main = nn.Sequential(
                # input is Z, going into a convolution
                nn.ConvTranspose2d(     nz, ngf * 8, 4, 1, 0, bias=False),
                nn.BatchNorm2d(ngf * 8),
                nn.ReLU(True),
                # state size. (ngf*8) x 4 x 4
                nn.ConvTranspose2d(ngf * 8, ngf * 4, 4, 2, 1, bias=False),
                nn.BatchNorm2d(ngf * 4),
                nn.ReLU(True),
                # state size. (ngf*4) x 8 x 8
                nn.ConvTranspose2d(ngf * 4, ngf * 2, 4, 2, 1, bias=False),
                nn.BatchNorm2d(ngf * 2),
                nn.ReLU(True),
                # state size. (ngf*2) x 16 x 16
                nn.ConvTranspose2d(ngf * 2,     ngf, 4, 2, 1, bias=False),
                nn.BatchNorm2d(ngf),
                nn.ReLU(True),
                # state size. (ngf) x 32 x 32
                nn.ConvTranspose2d(    ngf,      nc, 4, 2, 1, bias=False),
                nn.Tanh()
                # state size. (nc) x 64 x 64
            )

        def forward(self, input):
            if input.is_cuda and self.ngpu > 1:
                output = nn.parallel.data_parallel(self.main, input,
                                                   range(self.ngpu))
            else:
                output = self.main(input)
            return output


    netG = Generator(ngpu).to(device)
    netG.apply(weights_init)
    if netGf != '':
        netG.load_state_dict(torch.load(netGf))

    class Discriminator(nn.Module):
        def __init__(self, ngpu):
            super(Discriminator, self).__init__()
            self.ngpu = ngpu
            self.main = nn.Sequential(
                # input is (nc) x 64 x 64
                nn.Conv2d(     nc,     ndf, 4, 2, 1, bias=False),
                nn.LeakyReLU(0.2, inplace=True),
                # state size. (ndf) x 32 x 32
                nn.Conv2d(    ndf, ndf * 2, 4, 2, 1, bias=False),
                nn.BatchNorm2d(ndf * 2),
                nn.LeakyReLU(0.2, inplace=True),
                # state size. (ndf*2) x 16 x 16
                nn.Conv2d(ndf * 2, ndf * 4, 4, 2, 1, bias=False),
                nn.BatchNorm2d(ndf * 4),
                nn.LeakyReLU(0.2, inplace=True),
                # state size. (ndf*4) x 8 x 8
                nn.Conv2d(ndf * 4, ndf * 8, 4, 2, 1, bias=False),
                nn.BatchNorm2d(ndf * 8),
                nn.LeakyReLU(0.2, inplace=True),
                # state size. (ndf*8) x 4 x 4
                nn.Conv2d(ndf * 8,       1, 4, 1, 0, bias=False),
                nn.Sigmoid()
            )

        def forward(self, input):
            if input.is_cuda and self.ngpu > 1:
                output = nn.parallel.data_parallel(self.main, input,
                                                   range(self.ngpu))
            else:
                output = self.main(input)

            return output.view(-1, 1).squeeze(1)


    netD = Discriminator(ngpu).to(device)
    netD.apply(weights_init)
    if netDf != '':
        netD.load_state_dict(torch.load(netDf))


    # Loss/cost functions

    criterion = nn.BCELoss()

    # penalize wave speeds outside 1450 - 5000 m/s
    minvel = float((1450 - models_mean) / (2 * models_std))
    maxvel = float((5000 - models_mean) / (2 * models_std))
    minvel = torch.full([batchSize, 1, 64, 64], minvel, device=device)
    maxvel = torch.full([batchSize, 1, 64, 64], maxvel, device=device)
    yp = torch.ones(batchSize, 1, 64, 64, device=device)
    yn = -torch.ones(batchSize, 1, 64, 64, device=device)
    def margin_loss(x):
        return (nn.functional.margin_ranking_loss(x, minvel, yp) +
                nn.functional.margin_ranking_loss(x, maxvel, yn))


    # Optimizers

    optimizerD = optim.Adam(netD.parameters(), lr=lr, betas=(beta1, 0.999))
    optimizerG = optim.Adam(netG.parameters(), lr=lr, betas=(beta1, 0.999))


    # Training loop

    fixed_noise = torch.randn(batchSize, nz, 1, 1, device=device)
    real_label = torch.ones(batchSize, device=device)
    fake_label = torch.zeros(batchSize, device=device)

    for epoch in range(niter):
        for batchidx in range(int(models.shape[0]//batchSize)):
            batch_start = batchidx * batchSize
            data = models[batch_start : batch_start + batchSize]
            ############################
            # (1) Update D network: maximize log(D(x)) + log(1 - D(G(z)))
            ###########################
            # train with real
            netD.zero_grad()

            output = netD(data)
            errD_real = criterion(output, real_label)
            errD_real.backward()
            D_x = output.mean().item()

            # train with fake
            noise = torch.randn(batchSize, nz, 1, 1, device=device)
            fake = netG(noise)
            output = netD(fake.detach())
            errD_fake = criterion(output, fake_label)
            errD_fake.backward()
            D_G_z1 = output.mean().item()
            errD = errD_real + errD_fake
            optimizerD.step()

            ############################
            # (2) Update G network: maximize log(D(G(z))) + wave speed cost
            ###########################
            netG.zero_grad()
            output = netD(fake)
            errG = criterion(output, real_label)
            errG.backward()
            D_G_z2 = output.mean().item()

            # Force outputs between desirable velocities
            big_noise = 100*torch.randn(batchSize, nz, 1, 1, device=device)
            output = netG(big_noise)
            errG_margin = margin_loss(output)
            errG_margin.backward()
            errG_total = errG + errG_margin

            optimizerG.step()

        print('[%d/%d] Loss_D: %.4f Loss_G: %.4f D(x): %.4f D(G(z)): %.4f / %.4f'
              % (epoch, niter,
                 errD.item(), errG_total.item(), D_x, D_G_z1, D_G_z2))
        vutils.save_image(data,
                          '%s/real_samples.png' % outf,
                          normalize=True)
        fake = netG(fixed_noise)
        vutils.save_image(fake.detach(),
                          '%s/fake_samples2_epoch_%03d.png' % (outf, epoch),
                          normalize=True)

        # do checkpointing
        torch.save(netG.state_dict(), '%s/netG_epoch_%d.pth' % (outf, epoch))
        torch.save(netD.state_dict(), '%s/netD_epoch_%d.pth' % (outf, epoch))

if __name__ == '__main__':
    # Configuration

    parser = argparse.ArgumentParser()
    parser.add_argument('--batchSize', type=int, default=64,
                        help='input batch size')
    parser.add_argument('--imageSize', type=int, default=64,
                        help='the height/width of the input image to network')
    parser.add_argument('--nz', type=int, default=100,
                        help='size of the latent z vector')
    parser.add_argument('--ngf', type=int, default=64)
    parser.add_argument('--ndf', type=int, default=64)
    parser.add_argument('--niter', type=int, default=8,
                        help='number of epochs to train for')
    parser.add_argument('--lr', type=float, default=0.0001,
                        help='learning rate')
    parser.add_argument('--beta1', type=float, default=0.5,
                        help='beta1 for adam. default=0.5')
    parser.add_argument('--cuda', action='store_true', help='enables cuda')
    parser.add_argument('--ngpu', type=int, default=1,
                        help='number of GPUs to use')
    parser.add_argument('--netGf', default='',
                        help="path to netG (to continue training)")
    parser.add_argument('--netDf', default='',
                        help="path to netD (to continue training)")
    parser.add_argument('--outf', default='tmp',
                        help='folder to output images and model checkpoints')
    parser.add_argument('--manualSeed', type=int, default=1,
                        help='manual seed')

    opt = parser.parse_args()
    print(opt)

    random.seed(opt.manualSeed)
    torch.manual_seed(opt.manualSeed)
    torch.cuda.manual_seed_all(opt.manualSeed)

    cudnn.benchmark = True

    if torch.cuda.is_available() and not opt.cuda:
        print("WARNING: You have a CUDA device, so you should probably run with --cuda")

    train(opt.batchSize, opt.imageSize, opt.nz, opt.ngf, opt.ndf, opt.niter,
          opt.lr, opt.beta1, opt.cuda, opt.ngpu, opt.netGf, opt.netDf,
          opt.outf, opt.manualSeed)

